Testing Pushdown Systems

Testing on reactive systems is a well-known laborious activity on software development due to their asynchronous interaction with the environment. In this setting model based testing has been employed when checking conformance and generating test suites of such systems using labeled transition system as a formalism as well as the classical ioco conformance relation. In this work we turn to a more complex scenario where the target systems have an auxiliary memory, a stack. We then studied a more powerful model, the Visibly Pushdown Labeled Transition System (VPTS), its variant Input/Output VPTS (IOVPTS), its associated model Visibly Pushdown Automaton (VPA), and aspects of conformance testing and test suite generation. This scenario is much more challenge since the base model has a pushdown stack to capture more complex behaviors which commonly found on reactive systems. We then defined a more general conformance relation for pushdown reactive systems such that it prevents any observable implementation behavior that was not already present in the given specification. Further we gave an efficient algorithm to check conformance in this testing scenario and also showed that it runs in worst case asymptotic polynomial time in the size of both the given specification and the implementation that are put under test.

==> python-test/contracted.py <==
# Preamble
import sys

# ---------------------------------------------------
#Functions
        
### printnt(nt): make a string of nonterminal nt
def printnt(nt):
    return "["+str(nt[0])+","+str(nt[1])+","+str(nt[2])+"]"
        
### printprods(prods): print productions
#   prods = list of productions
def printprods(prods):
    for pr in prods :
        cad=printnt(pr[0])+" --> "+pr[1]
        if len(pr) > 2 : cad=cad+printnt(pr[2])
        if len(pr) > 3 : cad=cad+printnt(pr[3])
        print(cad)

### printtrans(oktrans): print transitions
#   oktrans = list of transitions
def printtrans(oktrans):
    ntrans=[]
    for tr in oktrans:
        ntrans.append("t"+str(trans.index(tr)))
    print(sorted(ntrans))
    
### printfulltrans(trans): print full transitions
#   trans = list of transitions
def printfulltrans(trans):
    for tr in trans:
        print("t"+str(trans.index(tr))+": "+tr[0]+" --"+tr[1]+"/"+tr[2]+"-> "+tr[3])
    
### makepush(nt,tr,t): generate push productions for a nonterminal nt; return new non-terminals
#   nt = non-terminal, tr = transition, t = transition name t
def makepush(nt,tr,t):
    endtr=tr[3]; stacktr=tr[2]; stacknt=nt[1]; endnt=nt[2]; nts=[]
    for  u in states:
        nt1=[endtr,stacktr,u]; nt2=[u,stacknt,endnt]
        prods.append([nt,t,nt1,nt2]);
        nts=nts+[nt1,nt2]
    return (nts)
       
### makepop(nt,tr,t): generate pop productions for a nonterminal; return new non-terminals
#   nt = non-terminal, tr = transition, t = transition name t
def makepop(nt,tr,t):
    endtr=tr[3]; stacktr=tr[2]; stacknt=nt[1]; endnt=nt[2]
    if (stacknt == stacktr) and (endtr==endnt) :
        prods.append([nt,t]); return ([])
    if (stacknt == '*') and (stacktr == '*')  :
        nt1=[endtr,'*','-']
        prods.append([nt,t,nt1]); return ([nt1])
    return([])    
         
### makepint(nt,tr,t): generate internal productions for a nonterminal; return new non-terminals
#   nt = non-terminal, tr = transition, t = transition name t
def makeint(nt,tr,t):
    endtr=tr[3]; stacknt=nt[1]; endnt=nt[2]
    nt1=[endtr,stacknt,endnt]
    prods.append([nt,t,nt1]);
    return([nt1])
      
### getallprods(): generate the grammar 
def getallprods():
    ok = [ ]
    nok = [[states[0],'*','-']]
    # Pick non-terminals in nok
    while len(nok)>0 :
        nt=nok[0]; nok=nok[1:]; ok.append(nt)
        for tr in trans:  
          if tr[0] != nt[0]: continue
          t="t"+str(trans.index(tr)); symb=tr[1]; 
          if symb in push : newnts=makepush(nt,tr,t)
          elif symb in pop : newnts=makepop(nt,tr,t)
          else : newnts=makeint(nt,tr,t)
          for x in newnts:
              if x not in (ok+nok) : nok.append(x)

### genterminals(prods): get non-terminals that generate a string of terminals
#   prods = productions
def genterminals(prods):
    delta=[]
    for pr in prods :
        if len(pr)==2 : delta.append(pr[0])
    prev=0; prox=len(delta)
    # while delta increases make another pass
    while prev != prox :
        for pr in prods :
            if (len(pr)==3) and (pr[2] in delta) :
                if pr[0] not in delta: delta.append(pr[0])
            if (len(pr)==4) and (pr[2] in delta) and (pr[3] in delta):
                if pr[0] not in delta: delta.append(pr[0])
        prev=prox; prox=len(delta)
    return (delta)

### leftmost(prods,delta): which non-terminals can appear as leftmost in a derivation?
#   prods = productions; delta = nonterminals that generate a string of terminals 
def leftmost(prods,delta):
    okleft=[ ]; nokleft=[[states[0],'*','-']]
    while len(nokleft)>0 :
        nt=nokleft[0]; okleft.append(nt); nokleft=nokleft[1:]
        for pr in prods :
            if (pr[0]==nt) and (len(pr)>2) :
                if (pr[2] not in okleft) and (pr[2] not in nokleft) : nokleft.append(pr[2])
                if (len(pr)>3) and (pr[2] in delta) :
                    if (pr[3] not in okleft) and (pr[3] not in nokleft) : nokleft.append(pr[3])
    return (okleft)

### usefulpairs(okleft): grab unique pairs [state,top] from non-terminals 
#   okleft: list of non-terminals
def usefulpairs(okleft):
    okpairs=[]
    for nt in okleft:
        if [nt[0],nt[1]] in okpairs: continue
        okpairs.append([nt[0],nt[1]])
    return (okpairs)  

### usefultrans(trans,okpairs): grab usefult transactions
#   trans = transactions; okpairs = leftmost [state,top]
def usefultrans(trans,okpairs):
    # If  [s,Z] appears as okpairs, check transitions from s
    oktrans=[]; noktrans=trans
    for p in okpairs:
        stat=p[0]; stack=p[1]
        newtrans=[]
        for tr in noktrans:
            if tr[0]!=stat : continue
            if (tr[1] in push) or (tr[1] in ints):
                if tr not in newtrans : newtrans.append(tr)
            if tr[2]==stack:
                if tr not in newtrans : newtrans.append(tr)
        oktrans=oktrans+newtrans
        noktrans=[x for x in noktrans if x not in newtrans]
    return(oktrans)

        
# ----------------------------------------------------
# ----------------------------------------------------
# Open data file
if len(sys.argv) > 1 : arquivo = open(sys.argv[1], 'r')
else :
    print("Enter data file name: ")
    arquivo = open(input(), 'r')
#print(str(arquivo))
#sys.exit("FIM")

#Read stuff
push=arquivo.readline().strip("\n").split(",")
if push[0]=='' : push=push[1:];

pop = arquivo.readline().strip("\n").split(",")

ints= arquivo.readline().strip("\n").split(",")
if ints[0]=='' : ints=ints[1:]; ints.append('@')

stacks = arquivo.readline().strip("\n").split(",")
if stacks[0]=='' : stacks=stacks[1:]

states = arquivo.readline().strip("\n").split(",")

trans=[]
while True :
        transition = arquivo.readline().strip("\n").split(",")
        if transition[0] == '-' : break
        else : trans.append(transition)

# Salute
print("Let's get a contracted VPA")
# Print data
print("---------------------------------")
print("Here are the input collected:")
# Print input symbols
print("Push symbols = "+str(push))
print("Pop symbols = "+str(pop))
print("Internal symbols = "+str(ints))
print("Stack symbols = "+str(stacks))
print("States = ",str(states))
# Print transitions
print("Transitions: ")
printfulltrans(trans)
      
# ----------------------------------------------------
# Start computations
prods = [ ]
# Generate the grammar
getallprods()
print("----------------------------------------------")
print("A total of "+str(len(prods))+" productions were generated. Want a list (y/n)? ")
if input().strip("\n") == "y" : printprods(prods)

# Which non terminals generate only terminals
delta=genterminals(prods)
print("----------------------------------------------")
print("A total of "+str(len(delta))+" non-terminals generate only terminals. Want a list (y/n)? ")
if input().strip("\n") == "y" :
    for nt in delta:print(printnt(nt))

# grabd leftmost non-terminals
okleft=leftmost(prods,delta)
print("----------------------------------------------")
print("A total of "+str(len(okleft))+" non-terminals are leftmost. Want a list (y/n)? ")
if input().strip("\n") == "y" :
    for nt in okleft:print(printnt(nt)+" ")

# grabd pairs [s,Z] where we reach s with Z on the stack
okpairs=usefulpairs(okleft)
print("----------------------------------------------")
print("A total of "+str(len(okpairs))+" [state,top] pairs will be considered. Wanat a list (y/n) ")
if input().strip("\n") == "y" :
    for p in okpairs:print("["+str(p[0])+","+str(p[1])+"]")

#grab useful transactions
oktrans=usefultrans(trans,okpairs)
print("----------------------------------------------")
print("The following "+str(len(oktrans))+" transitions can be exercised : ")
printtrans(oktrans)

# End
print("The end.")



==> python-test/python-test.py <==
# Preamble
import sys

# ---------------------------------------------------
#Functions
        
### printnt(nt): make a string of nonterminal nt
def printnt(nt):
    return "["+str(nt[0])+","+str(nt[1])+","+str(nt[2])+"]"
        
### printprods(prods): print productions
#   prods = list of productions
def printprods(prods):
    for pr in prods :
        cad=printnt(pr[0])+" --> "+pr[1]
        if len(pr) > 2 : cad=cad+printnt(pr[2])
        if len(pr) > 3 : cad=cad+printnt(pr[3])
        print(cad)

### printtrans(oktrans): print transitions
#   oktrans = list of transitions
def printtrans(oktrans):
    ntrans=[]
    for tr in oktrans:
        ntrans.append("t"+str(trans.index(tr)))
    print(sorted(ntrans))
        
### makepush(nt,tr,t): generate push productions for a nonterminal nt; return new non-terminals
#   nt = non-terminal, tr = transition, t = transition name t
def makepush(nt,tr,t):
    endtr=tr[3]; stacktr=tr[2]; stacknt=nt[1]; endnt=nt[2]; nts=[]
    for  u in states:
        nt1=[endtr,stacktr,u]; nt2=[u,stacknt,endnt]
        prods.append([nt,t,nt1,nt2]);
        nts=nts+[nt1,nt2]
    return (nts)
       
### makepop(nt,tr,t): generate pop productions for a nonterminal; return new non-terminals
#   nt = non-terminal, tr = transition, t = transition name t
def makepop(nt,tr,t):
    endtr=tr[3]; stacktr=tr[2]; stacknt=nt[1]; endnt=nt[2]
    if stacknt == stacktr :
        prods.append([nt,t]); return ([])
    if stacknt == '*' and stacktr == '*' :
        nt1=[endtr,'*','-']
        prods.append([nt,t,nt1]); return ([nt1])
    return([])    
         
### makepint(nt,tr,t): generate internal productions for a nonterminal; return new non-terminals
#   nt = non-terminal, tr = transition, t = transition name t
def makeint(nt,tr,t):
    endtr=tr[3]; stacknt=nt[1]; endnt=nt[2]
    nt1=[endtr,stacknt,endnt]
    prods.append([nt,t,nt1]);
    return([nt1])
      
### getallprods(): generate the grammar 
def getallprods():
    ok = [ ]
    nok = [[states[0],'*','-']]
    # Pick non-terminals in nok
    while len(nok)>0 :
        nt=nok[0]; nok=nok[1:]; ok.append(nt)
        for tr in trans:  
          if tr[0] != nt[0]: continue
          t="t"+str(trans.index(tr)); symb=tr[1]; 
          if symb in push : newnts=makepush(nt,tr,t)
          elif symb in pop : newnts=makepop(nt,tr,t)
          else : newnts=makeint(nt,tr,t)
          for x in newnts:
              if x not in (ok+nok) : nok.append(x)

### genterminals(prods): get non-terminals that generate a string of terminals
#   prods = productions
def genterminals(prods):
    delta=[]
    for pr in prods :
        if len(pr)==2 : delta.append(pr[0])
    prev=0; prox=len(delta)
    # while delta increases make another pass
    while prev != prox :
        for pr in prods :
            if (len(pr)==3) and (pr[2] in delta) :
                if pr[0] not in delta: delta.append(pr[0])
            if (len(pr)==4) and (pr[2] in delta) and (pr[3] in delta):
                if pr[0] not in delta: delta.append(pr[0])
        prev=prox; prox=len(delta)
    return (delta)

### leftmost(prods,delta): which non-terminals can appear as leftmost in a derivation?
#   prods = productions; delta = nonterminals that generate a string of terminals 
def leftmost(prods,delta):
    okleft=[ ]; nokleft=[[states[0],'*','-']]
    while len(nokleft)>0 :
        nt=nokleft[0]; okleft.append(nt); nokleft=nokleft[1:]
        for pr in prods :
            if (pr[0]==nt) and (len(pr)>2) :
                if (pr[2] not in okleft) and (pr[2] not in nokleft) : nokleft.append(pr[2])
                if (len(pr)>3) and (pr[2] in delta) :
                    if (pr[3] not in okleft) and (pr[3] not in nokleft) : nokleft.append(pr[3])
    return (okleft)

### usefulpairs(okleft): grab unique pairs [state,top] from non-terminals 
#   okleft: list of non-terminals
def usefulpairs(okleft):
    okpairs=[]
    for nt in okleft:
        if [nt[0],nt[1]] in okpairs: continue
        okpairs.append([nt[0],nt[1]])
    return (okpairs)  

### usefultrans(trans,okpairs): grab usefult transactions
#   trans = transactions; okpairs = leftmost [state,top]
def usefultrans(trans,okpairs):
    # If  [s,Z] appears as okpairs, check transitions from s
    oktrans=[]; noktrans=trans
    for p in okpairs:
        stat=p[0]; stack=p[1]
        newtrans=[]
        for tr in noktrans:
            if tr[0]!=stat : continue
            if (tr[1] in push) or (tr[1] in ints): newtrans.append(tr)
            if tr[2]==stack: newtrans.append(tr)
        oktrans=oktrans+newtrans
        noktrans=[x for x in noktrans if x not in newtrans]
    return(oktrans)

        
# ----------------------------------------------------
# ----------------------------------------------------
# Salute
print("Let's get a contracted VPA")

# Grab input symbols by type
print("Note:  Initial state is s0, \\bot is *, \epsilon is @.")
push=input("Enter push symbols, like a,b,c: ").split(",")
if push[0]=='' : push=push[1:]
pop=input("Enter pop symbols, like a,b,c (need at least one here): ").split(",") 
ints=input("Enter internal symbols, like a,b,c: ").split(","); ints.append('@')
if ints[0]=='' : ints=ints[1:]
stacks=input("Enter stack symbols, like Z,A,Y: ").split(",")
states=input("Enter states, like s0,a3,b4: ").split(",")
### Want extra transitions to empty the stack then uncomment next  line
### See also below for same warning
#states.append('pop')
# Grab transitions
trans=[]; n=0
print("Enter transition like s,a,A,p. For internal transitions, enter stack symbol as #. Terminate entering just '-'")
while True :
    trans.append(input("Enter transition like s,a,A,p: ").split(",") )
    if trans[n][0] == '-' : break
    n=n+1
### last is just a flag; remove it
trans=trans[:n]
ntrans=len(trans)
### Want extra transitions to empty the stack then uncomment next 3 lines
### See also below for same warning
#for s in states :
#    if s != 'pop' : trans.append([s,'@','#','pop'])
#for Z in stacks : trans.append(['pop',pop[0],Z,'pop'])

# Print data
print("---------------------------------")
print("Here are the input collected:")
# Print input symbols
print("Push symbols = "+str(push))
print("Pop symbols = "+str(pop))
print("Internal symbols = "+str(ints))
print("Stack symbols = "+str(stacks))
print("States = ",str(states))
# Print transitions
print("Transitions: ")
printtrans(trans)
      
# ----------------------------------------------------
# Start computations
prods = [ ]
# Generate the grammar
getallprods()
print("----------------------------------------------")
print("The following "+str(len(prods))+" productions were generated: ")
printprods(prods)
#sys.exit("FIM")

# Which non terminals generate only terminals
delta=genterminals(prods)
print("----------------------------------------------")
print("The following "+str(len(delta))+" non-terminals generate only terminals: ")
for nt in delta:print(printnt(nt))
#sys.exit("FIM")

# grabd leftmost non-terminals
okleft=leftmost(prods,delta)
print("----------------------------------------------")
print("The following "+str(len(okleft))+" non-terminals are leftmost: ")
for nt in okleft:print(printnt(nt)+" ")
#sys.exit("FIM")

# grabd pairs [s,Z] where we reach s with Z on the stack
okpairs=usefulpairs(okleft)
print("----------------------------------------------")
print("The following "+str(len(okpairs))+" [state,top] pairs will be considered: ")
for p in okpairs:print("["+str(p[0])+","+str(p[1])+"]")
#sys.exit("FIM")

#grab useful transactions
oktrans=usefultrans(trans,okpairs)
print("----------------------------------------------")
print("The following "+str(len(oktrans))+" transitions can be exercised : ")
printtrans(oktrans)
#sys.exit("FIM")

# End
print("The end.")


